Mitigating Branch-Shadowing Attacks on Intel SGX using Control Flow Randomization

Intel Software Guard Extensions (SGX) is a promising hardware-based technology for protecting sensitive computations from potentially compromised system software. However, recent research has shown that SGX is vulnerable to branch-shadowing -- a side channel attack that leaks the fine-grained (branch granularity) control flow of an enclave (SGX protected code), potentially revealing sensitive data to the attacker. The previously-proposed defense mechanism, called Zigzagger, attempted to hide the control flow, but has been shown to be ineffective if the attacker can single-step through the enclave using the recent SGX-Step framework. Taking into account these stronger attacker capabilities, we propose a new defense against branch-shadowing, based on control flow randomization. Our scheme is inspired by Zigzagger, but provides quantifiable security guarantees with respect to a tunable security parameter. Specifically, we eliminate conditional branches and hide the targets of unconditional branches using a combination of compile-time modifications and run-time code randomization. We evaluated the performance of our approach by measuring the run-time overhead of ten benchmark programs of SGX-Nbench in SGX environment.

==> figures/fisher-yates.c <==
for (i = n - 1; i > 0; i--) {
    j = rand_int(i + 1);
    tmp = array[j];
    array[j] = array[i];
    array[i] = tmp;
}
